Triggered star formation by shocks

Star formation can be triggered by compression from shock waves. In this study, we investigated the interaction of hydrodynamic shocks with Bonnor-Ebert spheres using 3D hydrodynamical simulations with self-gravity. Our simulations indicated that the cloud evolution primarily depends on two parameters: the shock speed and initial cloud radius. The stronger shock can compress the cloud more efficiently, and when the central region becomes gravitationally unstable, a shock triggers the cloud contraction. However, if it is excessively strong, it shreds the cloud more violently and the cloud is destroyed. From simple theoretical considerations, we derived the condition of triggered gravitational collapse, which agreed with the simulation results. Introducing sink particles, we followed the further evolution after star formation. Since stronger shocks tend to shred the cloud material more efficiently, the stronger the shock is, the smaller the final (asymptotic) masses of the stars formed (i.e., sink particles) become. In addition, the shock accelerates the cloud, promoting mixing of shock-accelerated interstellar medium gas. As a result, the separation between the sink particles and the shocked cloud center and their relative speed increase over time. We also investigated the effect of cloud turbulence on shock-cloud interaction. We observed that the cloud turbulence prevents rapid cloud contraction; thus, the turbulent cloud is destroyed more rapidly than the thermally-supported cloud. Therefore, the masses of stars formed become smaller. Our simulations can provide a general guide to the evolutionary process of dense cores and Bok globules impacted by shocks.

==> png_to_pdf.sh <==
#! /bin/bash
read -p "input directory :"  dir_path
dirs=`find $dir_path -name "*.png"`
for f in $dirs; 
do
convert $f  ${f%.png}.pdf;
rm $f
done


